Carbon-Efficient Software Design and Development: A Systematic Literature Review

The ICT sector, responsible for 2% of global carbon emissions, is under scrutiny calling for methodologies and tools to design and develop software in an environmentally sustainable-by-design manner. However, the software engineering solutions for designing and developing carbon-efficient software are currently scattered over multiple different pieces of literature, which makes it difficult to consult the body of knowledge on the topic. In this article, we precisely conduct a systematic literature review on state-of-the-art proposals for designing and developing carbon-efficient software. We identify and analyse 65 primary studies by classifying them through a taxonomy aimed at answering the 5W1H questions of carbon-efficient software design and development. We first provide a reasoned overview and discussion of the existing guidelines, reference models, measurement solutions and techniques for measuring, reducing, or minimising the carbon footprint of software. Ultimately, we identify open challenges and research gaps, offering insights for future work in this field.

==> plot/plot.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib as mpl
import os
import csv

# Remove old plots
os.system("rm *.pdf")

# Set global font
mpl.rcParams['font.family'] = 'Helvetica'  # alternatives: serif, sans-serif, Arial, Times New Roman, monospace
mpl.rcParams['font.size'] = 18

# Shared gradient
greens = [ '#306740', '#518962', '#73AB84', '#95CDA6', '#B7EFC8']
greens.reverse()

# ****** BARS *********
# Plot bars, with fixed width and font size
bar_files = [ "who-stakeholders.csv", "what-proposal.csv", "what-proposal-l2.csv", "why-goal.csv", "why-energy-co2.csv", "when-sdlc.csv", "where-app-domain.csv" ]
bar_width = 16
for filename in bar_files:
    # Read data from CSV file
    data = []
    with open(filename, 'r') as file:
        reader = csv.reader(file)
        for row in reader:
            label, value, color = row[0], int(row[1]), row[2]
            data.append((label, value, color))
    data.reverse()

    # Unpacking the data
    labels, values, colors = zip(*data)

    # Create the plot
    width = 14
    height = max(round(len(labels)*0.65),2)
    fig, ax = plt.subplots(figsize=(bar_width, height))
    bars = ax.barh(labels, values, color=colors)

    # Remove x-axis ticks
    ax.xaxis.set_major_locator(plt.NullLocator())
    ax.xaxis.set_minor_locator(plt.NullLocator())

    # Add value labels to each bar
    for bar in bars:
        width = bar.get_width()
        ax.text(width, bar.get_y() + bar.get_height() / 2, f' {width}', va='center', ha='left')

    # Adjust layout
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(filename.replace("csv","pdf"))

    # Close the plot
    plt.close()

# ****** PIES *********
# Plot pies, with fixed width and font size
pie_files = [ "what-trl.csv", "what-source.csv"]
width = 8
for filename in pie_files:
    # Read data from CSV file
    data = []

    with open(filename, 'r') as file:
        reader = csv.reader(file)
        for row in reader:
            label, value = row[0], int(row[1]) 
            data.append((label, value))

    data.reverse()

    # Unpacking the data
    labels, values = zip(*data)

    # Function to format autopct label
    def my_autopct(pct):
        threshold = 5.0
        return f'{pct:.1f}%' if pct >= threshold else ''

    # Create a pie plot
    plt.figure(figsize=(width, width*.5))
    plt.pie(values, labels=labels, autopct=my_autopct, startangle=90, colors=greens)

    # Adjust layout
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(filename.replace("csv","pdf"))

    # Close the plot
    plt.close()

# ***** TRENDS *********
trend_files = [ "how-year.csv" ]
trend_width = bar_width
for filename in trend_files:
    # Lists to store data from CSV
    years = []
    book_chapters = []
    conference_papers = []
    journal_articles = []

    # Read data from CSV file
    with open(filename, 'r') as file:
        reader = csv.reader(file)
        next(reader)  # Skip header line
        for row in reader:
            year = int(row[0])
            chapter = int(row[1])
            conference = int(row[2])
            journal = int(row[3])
            
            years.append(year)
            book_chapters.append(chapter)
            conference_papers.append(conference)
            journal_articles.append(journal)

    # Create a plot
    plt.figure(figsize=(trend_width, 6))  # Adjust size as needed

    # Plot lines for each category
    linewidth=4
    plt.plot(years, book_chapters, marker='o', linestyle='-', color=greens[0], label='Book Chapters', linewidth=linewidth)
    plt.plot(years, conference_papers, marker='o', linestyle='-', color=greens[2], label='Conference Papers', linewidth=linewidth)
    plt.plot(years, journal_articles, marker='o', linestyle='-', color=greens[4], label='Journal Articles', linewidth=linewidth)

    # Set x ticks for each year
    plt.xticks(years)

    # Add labels and title
    plt.legend()

    # Adjust layout
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(filename.replace("csv","pdf"))

    # Close the plot
    plt.close()

# ***** HEATMAPS *********
files_in_directory = os.listdir(".")
heat_files = [file for file in files_in_directory if file.startswith("heat")]
print(heat_files)
heat_width = bar_width
for filename in heat_files:
    print(filename)
    # Read the CSV data from the file
    df = pd.read_csv(filename)

    # Ensure the proposals are in the original order by using a Categorical dtype
    df['x'] = pd.Categorical(df['x'], categories=df['x'].unique(), ordered=True)
    df['y'] = pd.Categorical(df['y'], categories=df['y'].unique(), ordered=True)

    # Pivot the DataFrame to create the heatmap data
    heatmap_data = df.pivot(index="y", columns="x", values="heat")

    # Create the heatmap
    ys = []
    for y in df["y"]:
        if y not in ys: 
            ys.append(y)
    plt.figure(figsize=(heat_width, len(ys)))
    sns.heatmap(heatmap_data, annot=True, cmap="Greens", fmt="d", cbar=False)
    
    # Remove x and y axis names
    plt.xlabel('')
    plt.ylabel('')

    # Set x ticks to be horizontal (and with newlines)
    plt.xticks(rotation=0)
    current_xticklabels = plt.gca().get_xticklabels()
    new_xticklabels = [label.get_text().replace(' ', '\n') for label in current_xticklabels]
    plt.gca().set_xticklabels(new_xticklabels)

    # Set y ticks to be with newlines
    current_yticklabels = plt.gca().get_yticklabels()
    new_yticklabels = [label.get_text().replace(' ', '\n') for label in current_yticklabels]
    new_yticklabels = [label.replace('.t', '. t') for label in new_yticklabels]
    plt.gca().set_yticklabels(new_yticklabels)

    # Adjust layout
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(filename.replace("csv","pdf"))

    # Close the plot
    plt.close()
